The most powerful astrophysical events: Gravitational-wave peak luminosity of binary black holes as predicted by numerical relativity

For a brief moment, a binary black hole (BBH) merger can be the most powerful astrophysical event in the visible universe. Here we present a model fit for this gravitational-wave peak luminosity of nonprecessing quasicircular BBH systems as a function of the masses and spins of the component black holes, based on numerical relativity (NR) simulations and the hierarchical fitting approach introduced by X. Jim\'enez-Forteza et al. [Phys. Rev. D 95, 064024 (2017), arXiv:1611.00332]. This fit improves over previous results in accuracy and parameter-space coverage and can be used to infer posterior distributions for the peak luminosity of future astrophysical signals like GW150914 and GW151226. The model is calibrated to the l<=6 modes of 378 nonprecessing NR simulations up to mass ratios of 18 and dimensionless spin magnitudes up to 0.995, and includes unequal-spin effects. We also constrain the fit to perturbative numerical results for large mass ratios. Studies of key contributions to the uncertainty in NR peak luminosities, such as (i) mode selection, (ii) finite resolution, (iii) finite extraction radius, and (iv) different methods for converting NR waveforms to luminosity, allow us to use NR simulations from four different codes as a homogeneous calibration set. This study of systematic fits to combined NR and large-mass-ratio data, including higher modes, also paves the way for improved inspiral-merger-ringdown waveform models.

==> anc/LpeakUIB2016_suppl_NRdata.txt <==
# eta chi1 chi2 Lpeak code tag
0.000010 -0.900000 -0.900000 0.0000000000010095 EMRI RWZ_q100000_-0.9
0.000010 -0.700000 -0.700000 0.0000000000010076 EMRI RWZ_q100000_-0.7
0.000010 -0.500000 -0.500000 0.0000000000010586 EMRI RWZ_q100000_-0.5
0.000010 0.000000 0.000000 0.0000000000014322 EMRI RWZ_q100000_0.
0.000010 0.500000 0.500000 0.0000000000025411 EMRI RWZ_q100000_0.5
0.000010 0.700000 0.700000 0.0000000000036609 EMRI RWZ_q100000_0.7
0.000010 0.900000 0.900000 0.0000000000064152 EMRI RWZ_q100000_0.9
0.000100 -0.900000 -0.900000 0.0000000001009125 EMRI RWZ_q10000_-0.9
0.000100 -0.700000 -0.700000 0.0000000001007194 EMRI RWZ_q10000_-0.7
0.000100 -0.500000 -0.500000 0.0000000001058022 EMRI RWZ_q10000_-0.5
0.000100 0.000000 0.000000 0.0000000001430847 EMRI RWZ_q10000_0.
0.000100 0.500000 0.500000 0.0000000002535962 EMRI RWZ_q10000_0.5
0.000100 0.700000 0.700000 0.0000000003648469 EMRI RWZ_q10000_0.7
0.000100 0.900000 0.900000 0.0000000006318088 EMRI RWZ_q10000_0.9
0.000998 -0.980000 -0.980000 0.0000000102060634 EMRI Teukolsky_q1000_-0.98
0.000998 -0.970000 -0.970000 0.0000000101782141 EMRI Teukolsky_q1000_-0.97
0.000998 -0.950000 -0.950000 0.0000000101280435 EMRI Teukolsky_q1000_-0.95
0.000998 -0.800000 -0.800000 0.0000000099579352 EMRI Teukolsky_q1000_-0.8
0.000998 -0.600000 -0.600000 0.0000000102169357 EMRI Teukolsky_q1000_-0.6
0.000998 -0.520000 -0.520000 0.0000000104612094 EMRI Teukolsky_q1000_-0.52
0.000998 -0.500000 -0.500000 0.0000000105346093 EMRI Teukolsky_q1000_-0.5
0.000998 -0.490000 -0.490000 0.0000000105731444 EMRI Teukolsky_q1000_-0.49
0.000998 -0.480000 -0.480000 0.0000000106129609 EMRI Teukolsky_q1000_-0.48
0.000998 -0.470000 -0.470000 0.0000000106542633 EMRI Teukolsky_q1000_-0.47
0.000998 -0.460000 -0.460000 0.0000000106966662 EMRI Teukolsky_q1000_-0.46
0.000998 -0.440000 -0.440000 0.0000000107851392 EMRI Teukolsky_q1000_-0.44
0.000998 -0.400000 -0.400000 0.0000000109775810 EMRI Teukolsky_q1000_-0.4
0.000998 -0.350000 -0.350000 0.0000000112479545 EMRI Teukolsky_q1000_-0.35
0.000998 -0.300000 -0.300000 0.0000000115522641 EMRI Teukolsky_q1000_-0.3
0.000998 -0.250000 -0.250000 0.0000000118923138 EMRI Teukolsky_q1000_-0.25
0.000998 -0.200000 -0.200000 0.0000000122701282 EMRI Teukolsky_q1000_-0.2
0.000998 -0.100000 -0.100000 0.0000000131512205 EMRI Teukolsky_q1000_-0.1
0.000998 0.000000 0.000000 0.0000000142261490 EMRI Teukolsky_q1000_0.
0.000998 0.100000 0.100000 0.0000000155396865 EMRI Teukolsky_q1000_0.1
0.000998 0.200000 0.200000 0.0000000171565794 EMRI Teukolsky_q1000_0.2
0.000998 0.300000 0.300000 0.0000000191722191 EMRI Teukolsky_q1000_0.3
0.000998 0.400000 0.400000 0.0000000217303614 EMRI Teukolsky_q1000_0.4
0.000998 0.440000 0.440000 0.0000000229516870 EMRI Teukolsky_q1000_0.44
0.000998 0.500000 0.500000 0.0000000250550680 EMRI Teukolsky_q1000_0.5
0.000998 0.584000 0.584000 0.0000000287051640 EMRI Teukolsky_q1000_0.584
0.000998 0.600000 0.600000 0.0000000295176653 EMRI Teukolsky_q1000_0.6
0.000998 0.700000 0.700000 0.0000000357761461 EMRI Teukolsky_q1000_0.7
0.000998 0.800000 0.800000 0.0000000450642605 EMRI Teukolsky_q1000_0.8
0.000998 0.850000 0.850000 0.0000000514237272 EMRI Teukolsky_q1000_0.85
0.000998 0.900000 0.900000 0.0000000586383876 EMRI Teukolsky_q1000_0.9
0.049862 -0.800016 0.000000 0.0000617900976714 BAM q18a0aM08c025_96_fine
0.049862 -0.400007 0.000000 0.0000266286657338 BAM q18a0aM04c025_96_fine
0.049862 0.400007 0.000000 0.0000467423217646 BAM q18a0a04c025v4_eta1_T_120_SH
0.049865 0.800058 0.000000 0.0000811837552335 BAM q18a0a08_prad3a_96
0.049866 0.000000 0.000000 0.0000335805749598 BAM q18a0a0c025_144
0.058463 0.000000 0.000000 0.0000466284967507 GaT D7.5_q15.00_a0.0_CHgEEB_m800
0.082645 -0.000000 -0.000000 0.0000937411948202 SXS BBH_CFMS_d11.2_q10_sA_0_0_0_sB_0_0_0
0.082670 0.000000 0.000000 0.0000944749517450 GaT D8.4_q10.00_a0.0_m400
0.082718 0.000000 -0.000000 0.0000940077721022 SXS BBH_SKS_d12.2_q9.99_sA_0_0_0_sB_0_0_0
0.084988 0.000000 -0.000002 0.0000992978296399 SXS BBH_SKS_d12_q9.66_sA_0_0_0_sB_0_0_0
0.086168 0.000000 -0.000000 0.0001022263044790 SXS BBH_CFMS_d11.3_q9.50_sA_0_0_0_sB_0_0_0
0.088681 0.000000 0.000008 0.0001080177479059 SXS BBH_SKS_d12.5_q9.17_sA_0_0_0_sB_0_0_0
0.090000 0.000000 -0.000000 0.0001115479951743 SXS BBH_CFMS_d11.4_q9_sA_0_0_0_sB_0_0_0
0.092223 -0.000000 -0.000004 0.0001172361011461 SXS BBH_SKS_d12.2_q8.73_sA_0_0_0_sB_0_0_0
0.094183 0.000000 -0.000000 0.0001225600476887 SXS BBH_CFMS_d11.5_q8.50_sA_0_0_0_sB_0_0_0
0.096261 0.000000 -0.000000 0.0001276795795135 SXS BBH_CFMS_d12.5_q8.27_sA_-0.000_0.000_-0.000_sB_0.000_-0.000_0.000
0.098762 -0.850011 -0.850091 0.0000881153010621 BAM q8am085v6D10_96c025
0.098765 0.000000 0.000000 0.0001340509906646 BAM q8a0a0_T_112_588n768
0.098765 0.500000 0.000000 0.0002056248700887 SXS d13.0_q8.0_s0_0_0.5_s0
0.098765 -0.500000 -0.000000 0.0001031719710225 SXS d13.0_q8.0_s0_0_-0.5_s0
0.098765 0.000000 -0.000000 0.0001352786414221 SXS d13.0_q8.0_s0_s0
0.098766 0.800016 0.000000 0.0002930274441239 BAM q8a0a08_c0.25_100
0.098771 0.849565 0.849862 0.0002851763800752 BAM q8++0.85_T_80_200_-4pc
0.101111 -0.000000 -0.000000 0.0001419606406049 SXS BBH_SKS_d12.4_q7.76_sA_0_0_0_sB_0_0_0
0.103806 0.000000 -0.000000 0.0001497094174740 SXS BBH_CFMS_d12.1_q7.50_sA_0_0_0_sB_0_0_0
0.107220 -0.000000 -0.000000 0.0001597398821213 SXS BBH_SKS_d12.7_q7.19_sA_0_0_0_sB_0_0_0
0.109375 0.000000 0.000000 0.0001672852421853 SXS BBH_CFMS_d12.2_q7_sA_0_0_0_sB_0_0_0
0.109375 0.000000 0.000000 0.0001668007521756 GaT EccQ_q7_c0.02_m320
0.109375 0.200000 0.000000 0.0001925675422550 GaT D10_q7.00_a0.20_0.00_m320
0.109375 0.400000 0.000000 0.0002256836639065 GaT D10_q7.00_a0.40_0.00_m320
0.109375 -0.400000 -0.000000 0.0001337790565883 SXS BBH_CFMS_d17.1_q7_sA_0_0_-0.400_sB_0_0_0
0.109375 0.400000 0.000000 0.0002232434624948 SXS BBH_CFMS_d17_q7_sA_0_0_0.400_sB_0_0_0
0.109376 -0.381411 0.000003 0.0001231837625482 SXS BBH_SKS_d16.4_q7_sA_0_0_-0.600_sB_0_0_0
0.109378 0.593595 -0.000000 0.0002736066516030 SXS BBH_SKS_d17_q7_sA_0_0_0.600_sB_0_0_0
0.114522 -0.000000 -0.000000 0.0001834648374516 SXS BBH_SKS_d12.7_q6.58_sA_0_0_0_sB_0_0_0
0.115556 0.000000 0.000000 0.0001871277771717 SXS BBH_CFMS_d12.4_q6.50_sA_0_0_0_sB_0_0_0
0.122449 0.000000 0.000000 0.0002132484467564 GaT D10_q6.00_a0.00_0.00_m280
0.122449 0.200000 0.000000 0.0002341914251275 GaT D10_q6.00_a0.20_0.00_m280
0.122449 0.400000 0.000000 0.0002848587403229 GaT D10_q6.00_a0.40_0.00_m280
0.122449 0.600000 0.000000 0.0003485811930907 GaT D10_q6.00_a0.60_0.00_m280
0.122449 0.000000 0.000000 0.0002111510243556 SXS d13_q6_sA_0_0_0_sB_0_0_0
0.122451 -0.833330 0.000000 0.0001486300000000 RIT Q6.00_0.00_-0.83
0.122451 0.833330 0.000000 0.0004345600000000 RIT Q6.00_0.00_0.83
0.122480 0.000000 0.000000 0.0002070700000000 RIT Q0.1667_0.0000_0.0000
0.129811 -0.000000 -0.000002 0.0002382145589130 SXS BBH_SKS_d13_q5.52_sA_0_0_0_sB_0_0_0
0.130178 0.000000 0.000000 0.0002387245830347 SXS BBH_CFMS_d14.5_q5.50_sA_0_0_0_sB_0_0_0
0.138175 -0.000000 -0.000001 0.0002718870379706 SXS BBH_SKS_d13_q5.04_sA_0_0_0_sB_0_0_0
0.138889 0.500000 0.000000 0.0004001574786318 SXS d13.0_q5.0_s0_0_0.5_s0Ecc4em4
0.138889 -0.500000 0.000000 0.0002130028498951 SXS d13.0_q5.0_s0_0_-0.5_s0Ecc1em3
0.138889 -0.874356 0.000002 0.0001871388681530 SXS BBH_SKS_d20_q5_sA_0_0_-0.900_sB_0_0_0
0.138889 -0.730001 0.000000 0.0002000436213824 GaT D10_q5.00_a-0.73_0.00_m240
0.138889 -0.720001 0.000000 0.0002003272004986 GaT D10_q5.00_a-0.72_0.00_m240
0.138889 -0.710001 0.000000 0.0001981184675297 GaT D10_q5.00_a-0.71_0.00_m240
0.138889 -0.692740 0.000000 0.0002027847170850 GaT D10_q5.00_a-0.69273917_0.00_m280
0.138889 -0.690001 0.000000 0.0002015102910680 GaT D10_q5.00_a-0.69_0.00_m240
0.138889 -0.680001 0.000000 0.0002035894342521 GaT D10_q5.00_a-0.68_0.00_m240
0.138889 0.000000 0.000000 0.0002699905464816 GaT D10_q5.00_a0.0_0.0_m240
0.138889 0.200000 0.000000 0.0003173112931955 GaT D10_q5.00_a0.2_0.0_m240
0.138889 0.400000 0.000000 0.0003479221836147 GaT D10_q5.00_a0.4_0.0_m240
0.138889 0.600000 0.000000 0.0004409909326431 GaT D10_q5.00_a0.6_0.0_m240
0.138891 -0.800000 0.000000 0.0001943900000000 RIT Q5.00_0.00_-0.80
0.138891 0.800000 0.000000 0.0005248300000000 RIT Q5.00_0.00_0.80
0.138911 0.000000 0.000000 0.0002767900000000 RIT Q0.2000_0.0000_0.0000
0.148760 0.000000 0.000000 0.0003146245505269 GaT D9_q4.5_a0.0_m160
0.148760 0.000000 0.000000 0.0003171454962083 SXS BBH_CFMS_d15.1_q4.50_sA_0_0_0_sB_0_0_0
0.148787 -0.000000 -0.000000 0.0003186490683610 SXS BBH_SKS_d13.5_q4.50_sA_0_0_0_sB_0_0_0
0.150892 0.000000 0.000000 0.0003270352256204 GaT D9_q4.4_a0.0_m160
0.153079 0.000000 0.000000 0.0003421697109717 GaT D9_q4.3_a0.0_m160
0.155326 0.000000 0.000000 0.0003510676106119 GaT D9_q4.2_a0.0_m160
0.157631 0.000000 0.000000 0.0003590110593626 GaT D9_q4.1_a0.0_m160
0.160000 0.000000 0.000000 0.0003726176395706 SXS d13_q4_sA_0_0_0_sB_0_0_0
0.160000 -0.800000 0.000000 0.0002651589981870 GaT D11_q4.00_a-0.8_0.0_m160
0.160000 0.000000 0.000000 0.0003794771795439 GaT D10_q4.00_a0.0_0.0_m240
0.160000 0.200000 0.000000 0.0004132183972720 GaT D10_q4.00_a0.2_0.0_m240
0.160000 0.400000 0.000000 0.0004764919637394 GaT D10_q4.00_a0.4_0.0_m240
0.160000 0.600000 0.000000 0.0005638223960850 GaT D10_q4.00_a0.6_0.0_m240
0.160000 -0.800000 0.800000 0.0002709500000000 RIT Q4.00_0.80_-0.80
0.160000 -0.750000 0.000000 0.0002733800000000 RIT Q4.00_0.00_-0.75
0.160000 0.000000 0.000000 0.0003689300000000 RIT Q0.2500_0.0000_0.0000
0.160000 0.750000 0.000000 0.0006328000000000 RIT Q4.00_0.00_0.75
0.160000 -0.750002 -0.750000 0.0002620256623027 BAM q4aM075_T_112_448
0.160001 0.750017 0.750093 0.0006984006048931 BAM q4a075_T_112_448
0.160002 0.000091 0.000000 0.0003694209377375 BAM q4a0_T_112_448
0.160002 -0.500010 -0.499990 0.0002878736165878 BAM q4aM05_T_96_384
0.160002 -0.499827 0.500035 0.0002933561637558 BAM q4_50_-50_-0.3_T_80_400
0.160002 0.500009 0.499985 0.0005348827100484 BAM q4a05_T_96_384
0.160003 -0.849954 0.850921 0.0002625476594193 BAM q4_85_-85_-0.51_T_96_552
0.160004 -0.249861 -0.249718 0.0003221381953087 BAM q4aM025_T_112_448
0.160005 0.250002 0.249978 0.0004362380830712 BAM q4a025_T_96_384
0.160005 0.000110 0.850547 0.0003713693215587 BAM q4_85_0_0.17_T_80_400
0.162433 0.000000 0.000000 0.0003842866013484 GaT D9_q3.9_a0.0_m160
0.164930 0.000000 0.000000 0.0003978381809122 GaT D9_q3.8_a0.0_m160
0.167497 0.000000 0.000000 0.0004090758238754 GaT D9_q3.7_a0.0_m160
0.170132 0.000000 0.000000 0.0004221010242181 GaT D9_q3.6_a0.0_m160
0.172839 0.000000 0.000000 0.0004384073384618 GaT D9_q3.5_a0.0_m160
0.172840 0.000000 0.000000 0.0004395126506450 SXS BBH_CFMS_d15.9_q3.50_sA_0_0_0_sB_0_0_0
0.172908 -0.000000 -0.000000 0.0004410450180579 SXS BBH_SKS_d14_q3.50_sA_0_0_0_sB_0_0_0
0.175620 0.000000 0.000000 0.0004569998161190 GaT D9_q3.4_a0.0_m160
0.177702 0.522673 -0.448257 0.0006382154029787 SXS NonPrecessing100Cycles
0.178475 0.000000 0.000000 0.0004691504064674 GaT D9_q3.3_a0.0_m160
0.179273 -0.000000 -0.000000 0.0004766831202286 SXS BBH_SKS_d14.3_q3.27_sA_0_0_0_sB_0_0_0
0.181406 0.000000 0.000000 0.0004861459806629 GaT D9_q3.2_a0.0_m160
0.184414 0.000000 0.000000 0.0005079661685807 GaT D9_q3.1_a0.0_m160
0.187499 -0.849942 0.000241 0.0003708876350896 BAM q3_0_-85_-0.6375_T_80_480
0.187500 -0.268680 -0.849998 0.0004504655272206 SXS BBH_SKS_d16.1_q3_sA_0_0_-0.269_sB_0_0_-0.850
0.187500 -0.849999 -0.849999 0.0003668032220022 SXS BBH_SKS_d17.8_q3_sA_0_0_-0.850_sB_0_0_-0.850
0.187500 0.231320 -0.850000 0.0005753359605065 SXS BBH_SKS_d15.1_q3_sA_0_0_0.231_sB_0_0_-0.850
0.187500 0.850000 0.850000 0.0010768514179776 SXS BBH_SKS_d13.9_q3_sA_0_0_0.850_sB_0_0_0.850
0.187500 0.731320 -0.850000 0.0008153503150359 SXS BBH_SKS_d14.3_q3_sA_0_0_0.731_sB_0_0_-0.850
0.187500 -0.231320 0.850000 0.0004916996733033 SXS BBH_SKS_d15.1_q3_sA_0_0_-0.231_sB_0_0_0.850
0.187500 0.268680 0.850000 0.0006491119720595 SXS BBH_SKS_d14.5_q3_sA_0_0_0.269_sB_0_0_0.850
0.187500 0.400000 0.600000 0.0006960767828791 SXS BBH_SKS_d14.4_q3_sA_0_0_0.400_sB_0_0_0.600
0.187500 -0.600000 -0.600000 0.0003987087098557 SXS BBH_SKS_d16.7_q3_sA_0_0_-0.600_sB_0_0_-0.600
0.187500 -0.400000 0.600000 0.0004509543570712 SXS BBH_SKS_d15.5_q3_sA_0_0_-0.400_sB_0_0_0.600
0.187500 -0.600000 0.600000 0.0004221473070950 SXS BBH_SKS_d15.8_q3_sA_0_0_-0.600_sB_0_0_0.600
0.187500 -0.000000 -0.599999 0.0005130552158696 SXS BBH_SKS_d15.4_q3_sA_0_0_0_sB_0_0_-0.600
0.187500 -0.400000 -0.600000 0.0004306852972785 SXS BBH_SKS_d16.2_q3_sA_0_0_-0.400_sB_0_0_-0.600
0.187500 0.600000 0.400000 0.0007964035647886 SXS BBH_SKS_d14.2_q3_sA_0_0_0.600_sB_0_0_0.400
0.187500 -0.500000 -0.500000 0.0004132890244812 SXS d14.0_q3.0_s0_0_-0.5_s0_0_-0.5
0.187500 0.500000 -0.500000 0.0006946752034736 SXS d14.0_q3.0_s0_0_0.5_s0_0_-0.5
0.187500 0.500000 0.500000 0.0007421056608271 SXS d14.0_q3.0_s0_0_0.5_s0_0_0.5
0.187500 -0.300000 0.300000 0.0004629112430552 SXS BBH_CFMS_d15.5_q3_sA_0_0_-0.300_sB_0_0_0.300
0.187500 -0.300000 -0.300000 0.0004536268133375 SXS BBH_CFMS_d15.8_q3_sA_0_0_-0.300_sB_0_0_-0.300
0.187500 0.300000 -0.300000 0.0006152496421324 SXS BBH_CFMS_d14.8_q3_sA_0_0_0.300_sB_0_0_-0.300
0.187500 0.500000 0.500000 0.0007423977945508 SXS BBH_CFMS_d14.3_q3_sA_0_0_0.500_sB_0_0_0.500
0.187500 -0.500000 -0.500000 0.0004156284906078 SXS BBH_CFMS_d16.4_q3_sA_0_0_-0.500_sB_0_0_-0.500
0.187500 0.000000 -0.300000 0.0005205623718099 SXS BBH_CFMS_d15.3_q3_sA_0_0_0_sB_0_0_-0.300
0.187500 0.300000 -0.000000 0.0006220791267683 SXS BBH_CFMS_d14.7_q3_sA_0_0_0.300_sB_0_0_0
0.187500 -0.850000 0.000000 0.0003743500000000 RIT Q0.3333_0.0000_-0.8500
0.187500 -0.800000 -0.800000 0.0003699900000000 RIT Q0.3333_-0.8000_-0.8000
0.187500 -0.800000 0.800000 0.0003848500000000 RIT Q3.00_0.80_-0.80
0.187500 -0.666670 0.000000 0.0003939200000000 RIT Q3.00_0.00_-0.67
0.187500 -0.650000 -0.500000 0.0003909100000000 RIT Q0.3333_-0.5000_-0.6500
0.187500 -0.650000 0.500000 0.0004056800000000 RIT Q0.3333_0.5000_-0.6500
0.187500 -0.600000 -0.600000 0.0003966993710142 GaT D11_q3.00_a-0.6_m200
0.187500 -0.500000 -0.800000 0.0004078600000000 RIT Q0.3333_-0.8000_-0.5000
0.187500 -0.500000 0.000000 0.0004198900000000 RIT Q0.3333_0.0000_-0.5000
0.187500 -0.500000 0.800000 0.0004312700000000 RIT Q0.3333_0.8000_-0.5000
0.187500 -0.400000 -0.400000 0.0004312482884391 GaT D11_q3.00_a-0.4_m200
0.187500 -0.250000 -0.500000 0.0004557000000000 RIT Q0.3333_-0.5000_-0.2500
0.187500 -0.250000 0.500000 0.0004748100000000 RIT Q0.3333_0.5000_-0.2500
0.187500 -0.200000 -0.200000 0.0004752020557139 GaT D11_q3.00_a-0.2_m200
0.187500 0.000000 -0.800000 0.0005057000000000 RIT Q0.3333_-0.8000_0.0000
0.187500 0.000000 0.000000 0.0005241200000000 RIT Q0.3333_0.0000_0.0000
0.187500 0.000000 0.800000 0.0005459000000000 RIT Q0.3333_0.8000_0.0000
0.187500 0.000000 0.000000 0.0005186649683768 GaT D10_q3.00_a0.0_0.0_m240
0.187500 0.200000 0.000000 0.0005843697750000 GaT D10_q3.00_a0.2_0.0_m240
0.187500 0.250000 -0.500000 0.0005866300000000 RIT Q0.3333_-0.5000_0.2500
0.187500 0.250000 0.500000 0.0006198200000000 RIT Q0.3333_0.5000_0.2500
0.187500 0.400000 0.000000 0.0006502990200538 GaT D10_q3.00_a0.4_0.0_m240
0.187500 0.500000 -0.800000 0.0006669800000000 RIT Q0.3333_-0.8000_0.5000
0.187500 0.500000 0.000000 0.0007086500000000 RIT Q0.3333_0.0000_0.5000
0.187500 0.500000 0.800000 0.0007437600000000 RIT Q0.3333_0.8000_0.5000
0.187500 0.600000 0.000000 0.0007439199332323 GaT D10_q3.00_a0.6_0.0_m240
0.187500 0.650000 -0.500000 0.0007650800000000 RIT Q0.3333_-0.5000_0.6500
0.187500 0.650000 0.500000 0.0008278400000000 RIT Q0.3333_0.5000_0.6500
0.187500 0.666670 0.000000 0.0007890900000000 RIT Q3.00_0.00_0.67
0.187500 0.800000 0.000000 0.0009236763106317 GaT D10_q3.00_a0.8_0.0_m240
0.187500 0.800000 -0.800000 0.0008415900000000 RIT Q3.00_-0.80_0.80
0.187500 0.800000 0.800000 0.0009838200000000 RIT Q0.3333_0.8000_0.8000
0.187500 0.850000 0.000000 0.0009466100000000 RIT Q0.3333_0.0000_0.8500
0.187500 -0.000000 -0.000000 0.0005273014385129 SXS BBH_CFMS_d13.2_q3_sA_0_0_0_sB_0_0_0
0.187500 0.500000 0.000000 0.0007167836460149 SXS d14.0_q3.0_s0_0_0.5_s0_0_0
0.187500 0.300000 0.300000 0.0006373171773397 SXS BBH_CFMS_d14.6_q3_sA_0_0_0.300_sB_0_0_0.300
0.187500 -0.500000 0.000000 0.0004238565555982 SXS d14.0_q3.0_s0_0_-0.5_s0_0_0
0.187500 -0.300000 0.000000 0.0004590569581286 SXS BBH_CFMS_d15.6_q3_sA_0_0_-0.300_sB_0_0_0
0.187500 0.000000 0.300000 0.0005376016796942 SXS BBH_CFMS_d15_q3_sA_0_0_0_sB_0_0_0.300
0.187500 0.600000 -0.400000 0.0007531235030465 SXS BBH_SKS_d14.4_q3_sA_0_0_0.600_sB_0_0_-0.400
0.187500 -0.600000 0.400000 0.0004149046255953 SXS BBH_SKS_d15.9_q3_sA_0_0_-0.600_sB_0_0_0.400
0.187500 0.400000 -0.600000 0.0006452158852081 SXS BBH_SKS_d14.7_q3_sA_0_0_0.400_sB_0_0_-0.600
0.187500 0.600000 -0.600000 0.0007441024392630 SXS BBH_SKS_d14.5_q3_sA_0_0_0.600_sB_0_0_-0.600
0.187500 -0.000000 0.600000 0.0005449450548753 SXS BBH_SKS_d14.9_q3_sA_0_0_0_sB_0_0_0.600
0.187500 -0.600000 0.000003 0.0004074456706865 SXS BBH_SKS_d16.2_q3_sA_0_0_-0.600_sB_0_0_0
0.187500 0.600000 0.600000 0.0008124016538389 SXS BBH_SKS_d14.2_q3_sA_0_0_0.600_sB_0_0_0.600
0.187500 -0.600000 -0.400000 0.0004016033889293 SXS BBH_SKS_d16.6_q3_sA_0_0_-0.600_sB_0_0_-0.400
0.187500 0.600000 -0.000000 0.0007744220669651 SXS BBH_SKS_d14.3_q3_sA_0_0_0.600_sB_0_0_0
0.187500 -0.731320 0.850001 0.0004037382523203 SXS BBH_SKS_d15.8_q3_sA_0_0_-0.731_sB_0_0_0.850
0.187501 -0.500008 -0.499992 0.0004106518816582 BAM q3_-0.5_-0.5_96_400
0.187502 -0.499750 0.500034 0.0004239070043251 BAM q3_50_-50_-0.25_T_80_460
0.187502 0.500047 -0.499900 0.0006716767642141 BAM q3_-50_50_0.25_T_80_400
0.190664 0.000000 0.000000 0.0005449724739603 GaT D9_q2.9_a0.0_m160
0.193906 0.000000 0.000000 0.0005665028969462 GaT D9_q2.8_a0.0_m160
0.197224 0.000000 0.000000 0.0005910300610737 GaT D9_q2.7_a0.0_m160
0.200617 0.000000 0.000000 0.0006154541021473 GaT D9_q2.6_a0.0_m160
0.203819 -0.000000 -0.000000 0.0006360109365817 SXS BBH_SKS_d15.5_q2.51_sA_0_0_0_sB_0_0_0
0.204076 0.000000 0.000000 0.0006340700000000 RIT Q0.4000_0.0000_0.0000
0.204082 -0.600000 -0.600001 0.0004850073861700 GaT D11_q2.50_a-0.6_m200
0.204082 -0.400000 -0.400001 0.0005299862744419 GaT D11_q2.50_a-0.4_m200
0.204082 -0.200000 -0.200000 0.0005751256610935 GaT D11_q2.50_a-0.2_m200
0.204082 0.000000 0.000000 0.0006391771790652 GaT D11_q2.50_a0.0_m200
0.204082 0.200000 0.000000 0.0007020845053031 GaT D11_q2.50_a0.2_0.00_m160
0.204082 0.400000 0.000000 0.0007865027930907 GaT D11_q2.50_a0.4_0.00_m160
0.204082 0.600000 0.600001 0.0009614766501742 GaT Lq_D6.2_q2.50_a0.6_th000_m140
0.204082 0.000000 0.000000 0.0006436881913589 SXS BBH_CFMS_d16.9_q2.50_sA_0_0_0_sB_0_0_0
0.207613 0.000000 0.000000 0.0006606832068555 GaT D9_q2.4_a0.0_m160
0.210616 -0.000000 -0.000000 0.0006862878577863 SXS BBH_SKS_d15_q2.32_sA_0_0_0_sB_0_0_0
0.211203 0.000000 0.000000 0.0006894201930737 GaT D9_q2.3_a0.0_m160
0.213018 0.000000 0.000000 0.0007005743775297 GaT D11_q2.25_a0.0_m200
0.214844 0.000000 0.000000 0.0007208900741813 GaT D9_q2.2_a0.0_m160
0.218522 0.000000 0.000000 0.0007476221208725 GaT D9_q2.1_a0.0_m160
0.222211 -0.800000 0.000000 0.0005966100000000 RIT Q0.5000_0.0000_-0.8000
0.222211 -0.600000 -0.500000 0.0006054600000000 RIT Q0.5000_-0.5000_-0.6000
0.222211 -0.500000 0.500000 0.0006715300000000 RIT Q0.5000_0.5000_-0.5000
0.222211 -0.100000 -0.500000 0.0007113800000000 RIT Q0.5000_-0.5000_-0.1000
0.222211 0.000000 0.000000 0.0007737500000000 RIT Q0.5000_0.0000_0.0000
0.222211 0.100000 0.500000 0.0008480200000000 RIT Q0.5000_0.5000_0.1000
0.222211 0.500000 -0.500000 0.0009281300000000 RIT Q0.5000_-0.5000_0.5000
0.222211 0.600000 0.500000 0.0010987000000000 RIT Q0.5000_0.5000_0.6000
0.222211 0.800000 0.000000 0.0011511000000000 RIT Q0.5000_0.0000_0.8000
0.222221 -0.800000 -0.800000 0.0005643900000000 RIT Q2.00_-0.80_-0.80
0.222221 -0.800000 0.800000 0.0006219700000000 RIT Q2.00_0.80_-0.80
0.222221 -0.500000 0.000000 0.0006488100000000 RIT Q2.00_0.00_-0.50
0.222221 -0.400000 -0.800000 0.0006352100000000 RIT Q2.00_-0.80_-0.40
0.222221 -0.200000 0.800000 0.0007711200000000 RIT Q2.00_0.80_-0.20
0.222221 0.200000 -0.800000 0.0007812200000000 RIT Q2.00_-0.80_0.20
0.222221 0.400000 0.800000 0.0010226000000000 RIT Q2.00_0.80_0.40
0.222221 0.500000 0.000000 0.0009804100000000 RIT Q2.00_0.00_0.50
0.222221 0.800000 -0.800000 0.0010474000000000 RIT Q2.00_-0.80_0.80
0.222221 0.800000 0.800000 0.0013322000000000 RIT Q2.00_0.80_0.80
0.222221 -0.849963 0.000265 0.0005800537233298 BAM q2_0_-85_-0.566667_T_80_360
0.222221 0.849947 0.000010 0.0011996913821222 BAM q2_0_85_0.566667_T_80_360
0.222222 -0.599999 -0.600001 0.0006023308236629 GaT D11_q2.00_a-0.6_m200
0.222222 -0.400000 -0.400001 0.0006524613244703 GaT D11_q2.00_a-0.4_m200
0.222222 -0.200000 -0.200000 0.0007051092834618 GaT D11_q2.00_a-0.2_m200
0.222222 0.000000 0.000000 0.0007755120504363 GaT D11_q2.00_a0.0_m200
0.222222 0.200000 0.200000 0.0008560406324844 GaT D11_q2.00_a0.2_m160
0.222222 0.300000 0.000000 0.0008848355464108 GaT D12_q2.00_a0.30_0.00_m200
0.222222 0.400000 0.400001 0.0009763442032861 GaT D11_q2.00_a0.4_m160
0.222222 0.599999 0.600001 0.0011300531886232 GaT D11_q2.00_a0.60_m200
0.222222 -0.871346 0.850000 0.0006163598903624 SXS BBH_SKS_d16.6_q2_sA_0_0_-0.871_sB_0_0_0.850
0.222222 -0.128654 -0.850000 0.0006902191023183 SXS BBH_SKS_d16.9_q2_sA_0_0_-0.129_sB_0_0_-0.850
0.222222 0.128654 0.850000 0.0008991656511971 SXS BBH_SKS_d15.4_q2_sA_0_0_0.129_sB_0_0_0.850
0.222222 -0.600000 -0.600000 0.0006004151420527 SXS BBH_SKS_d17.9_q2_sA_0_0_-0.600_sB_0_0_-0.600
0.222222 0.871346 -0.850000 0.0011289583439661 SXS BBH_SKS_d15.2_q2_sA_0_0_0.871_sB_0_0_-0.850
0.222222 0.600000 -0.600000 0.0009801951779809 SXS BBH_SKS_d15.5_q2_sA_0_0_0.600_sB_0_0_-0.600
0.222222 -0.000000 -0.600000 0.0007369722700728 SXS BBH_SKS_d16.5_q2_sA_0_0_0_sB_0_0_-0.600
0.222222 0.000000 0.000000 0.0007768780744963 SXS d13_q2_sA_0_0_0_sB_0_0_0
0.222222 -0.000000 0.600000 0.0008237742650178 SXS BBH_SKS_d15.6_q2_sA_0_0_0_sB_0_0_0.600
0.222222 -0.600000 0.600000 0.0006550397888525 SXS BBH_SKS_d16.5_q2_sA_0_0_-0.600_sB_0_0_0.600
0.222222 0.000000 -0.300000 0.0007532038329316 SXS BBH_CFMS_d16.2_q2_sA_0_0_0_sB_0_0_-0.300
0.222222 0.000000 0.300000 0.0007962785329630 SXS BBH_CFMS_d15.8_q2_sA_0_0_0_sB_0_0_0.300
0.222222 0.300000 0.000000 0.0008891577603718 SXS BBH_CFMS_d15.6_q2_sA_0_0_0.300_sB_0_0_0
0.222222 0.300000 -0.300000 0.0008584781874268 SXS BBH_CFMS_d15.8_q2_sA_0_0_0.300_sB_0_0_-0.300
0.222222 -0.300000 0.000000 0.0006880423801358 SXS BBH_CFMS_d16.5_q2_sA_0_0_-0.300_sB_0_0_0
0.222222 -0.300000 -0.300000 0.0006773687199815 SXS BBH_CFMS_d16.8_q2_sA_0_0_-0.300_sB_0_0_-0.300
0.222222 0.500000 0.500000 0.0010540647677371 SXS BBH_CFMS_d16.4_q2_sA_0_0_0.500_sB_0_0_0.500
0.222222 0.300000 0.300000 0.0009207458092750 SXS BBH_CFMS_d15.5_q2_sA_0_0_0.300_sB_0_0_0.300
0.222222 -0.300000 0.300000 0.0007076424429382 SXS BBH_CFMS_d16.3_q2_sA_0_0_-0.300_sB_0_0_0.300
0.222222 0.371346 -0.850000 0.0008496223042660 SXS BBH_SKS_d15.9_q2_sA_0_0_0.371_sB_0_0_-0.850
0.222222 0.600000 -0.000000 0.0010502311067099 SXS d13.9_q2.00_sA_0.000_0.000_0.600_sB_0.000_0.000_0.000
0.222222 -0.500000 -0.500000 0.0006283761387295 SXS BBH_CFMS_d19.2_q2_sA_0_0_-0.500_sB_0_0_-0.500
0.222222 -0.371346 0.850000 0.0007254368265369 SXS BBH_SKS_d15.9_q2_sA_0_0_-0.371_sB_0_0_0.850
0.222222 -0.600000 -0.000000 0.0006266177182804 SXS BBH_SKS_d17.1_q2_sA_0_0_-0.600_sB_0_0_0
0.222222 0.600000 0.600000 0.0011402552315983 SXS BBH_SKS_d15_q2_sA_0_0_0.600_sB_0_0_0.600
0.222222 0.600000 -0.000000 0.0010473228016756 SXS BBH_SKS_d15.2_q2_sA_0_0_0.600_sB_0_0_0
0.222222 0.850000 0.850000 0.0014517763005981 SXS BBH_SKS_d14.7_q2_sA_0_0_0.850_sB_0_0_0.850
0.222222 -0.850000 -0.850000 0.0005523212062756 SXS BBH_SKS_d19.1_q2_sA_0_0_-0.850_sB_0_0_-0.850
0.222223 0.750019 0.750006 0.0013049995873337 BAM q2._0.75_0.75_D11.11
0.222223 -0.499710 0.500095 0.0006657358042678 BAM q2_50_-50_-0.166667_T_80_400
0.222223 0.500005 0.499995 0.0010486405089926 BAM q2_0.5_0.5_96_460
0.222223 -0.499824 -0.499966 0.0006204988422154 BAM q2_-0.5_-0.5_96_460
0.222223 -0.849914 0.850549 0.0006096778310753 BAM q2_85_-85_-0.283333_T_80_440
0.222223 0.850170 -0.850243 0.0010480525323439 BAM q2_-85_85_0.2833_it2_T_96_468
0.222224 0.000000 -0.850547 0.0007215908619411 BAM q2_-85_0_-0.283333_T_80_400
0.222224 0.000165 0.850573 0.0008339291260518 BAM q2_85_0_0.283333_T_80_400
0.222225 0.500073 -0.499791 0.0009157424983708 BAM q2_-50_50_0.166667_T_80_400
0.225922 0.000000 0.000000 0.0008058522309150 GaT D9_q1.9_a0.0_m160
0.229592 0.000000 0.000000 0.0008337883550198 GaT D9_q1.8_a0.0_m160
0.231404 0.850173 0.000000 0.0013129536306035 BAM q1.75_0_85_0.309_it1_T_96_396
0.231404 -0.850104 0.000152 0.0006499825885075 BAM q1.75_0_-85_-0.309_T_96_396
0.231405 0.000000 0.000000 0.0008509693963286 GaT D11_q1.75_a0.0_m200
0.231406 -0.849998 0.850612 0.0007100722102236 BAM q1.75_85_-85_-0.2318_T_96_396
0.231406 0.850203 -0.850229 0.0011526808147761 BAM q1.75_-85_85_0.2318_T_96_396
0.231406 0.000182 -0.850469 0.0007867256767505 BAM q1.75_-85_0_-0.5409_T_96_372
0.231407 0.000155 0.850562 0.0009416903592982 BAM q1.75_85_0_0.5409_it1_T_96_372
0.233196 0.000000 0.000000 0.0008697951402295 GaT D9_q1.7_a0.0_m160
0.234375 0.000000 0.000000 0.0008905900000000 RIT Q0.6000_0.0000_0.0000
0.236686 0.000000 0.000000 0.0009034939575212 GaT D9_q1.6_a0.0_m160
0.240000 0.000000 0.000000 0.0009312149742216 SXS d18.0_q1.5_s0_0_0_s0_0_0
0.240000 0.500000 0.000000 0.0011156494536791 SXS d14.0_q1.5_s0_0_0.5_s0_0_0
0.240000 -0.600000 -0.600000 0.0007336719674901 GaT D11_q1.50_a-0.6_m200
0.240000 -0.400000 -0.400000 0.0007825877740397 GaT D11_q1.50_a-0.4_m200
0.240000 -0.200000 -0.200000 0.0008488011624533 GaT D11_q1.50_a-0.2_m200
0.240000 0.000000 0.000000 0.0009208600000000 RIT Q0.6667_0.0000_0.0000
0.240000 0.000000 0.000000 0.0009302865575184 GaT D11_q1.50_a0.0_m200
0.240000 0.100000 0.100000 0.0009787758845241 GaT D9_q1.50_a0.1_m200
0.240000 0.200000 0.200000 0.0010301789148244 GaT D11_q1.50_a0.2_m200
0.240000 0.400000 0.400000 0.0011526520563201 GaT D11_q1.50_a0.4_m200
0.240000 -0.500000 0.000000 0.0007987132006324 SXS d17.0_q1.5_s0_0_-0.5_s0_0_0
0.240000 -0.500000 0.500000 0.0008549934524299 SXS d16.0_q1.5_s0_0_-0.5_s0_0_0.5
0.240000 0.500000 -0.500000 0.0010464262346328 SXS d16.0_q1.5_s0_0_0.5_s0_0_-0.5
0.240001 -0.499633 0.500042 0.0008443980742882 BAM q1.5_50_-50_-0.1_T_96_600
0.243056 0.000000 0.000000 0.0009598058292691 GaT D9_q1.4_a0.0_m160
0.244898 -0.800000 0.800000 0.0008944100000000 RIT Q1.33_0.80_-0.80
0.244898 -0.600000 -0.800000 0.0007520600000000 RIT Q1.33_-0.80_-0.60
0.244898 -0.450000 0.800000 0.0009770900000000 RIT Q1.33_0.80_-0.45
0.244898 -0.250000 0.000000 0.0009097000000000 RIT Q1.33_0.00_-0.25
0.244898 0.450000 -0.800000 0.0009898500000000 RIT Q1.33_-0.80_0.45
0.244898 0.600000 0.800000 0.0014439000000000 RIT Q1.33_0.80_0.60
0.244902 -0.800000 0.000000 0.0007925600000000 RIT Q0.7500_0.0000_-0.8000
0.244902 -0.637500 0.850000 0.0009295300000000 RIT Q0.7500_0.8500_-0.6375
0.244902 -0.500000 -0.500000 0.0007977900000000 RIT Q0.7500_-0.5000_-0.5000
0.244902 -0.500000 0.000000 0.0008512600000000 RIT Q0.7500_0.0000_-0.5000
0.244902 -0.500000 0.500000 0.0009115100000000 RIT Q0.7500_0.5000_-0.5000
0.244902 -0.250000 0.250000 0.0009392600000000 RIT Q0.7500_0.2500_-0.2500
0.244902 -0.250000 0.500000 0.0009781100000000 RIT Q0.7500_0.5000_-0.2500
0.244902 0.000000 -0.800000 0.0008689000000000 RIT Q0.7500_-0.8000_0.0000
0.244902 0.000000 -0.500000 0.0009024600000000 RIT Q0.7500_-0.5000_0.0000
0.244902 0.000000 0.000000 0.0009723800000000 RIT Q0.7500_0.0000_0.0000
0.244902 0.000000 0.500000 0.0010580000000000 RIT Q0.7500_0.5000_0.0000
0.244902 0.000000 0.800000 0.0011198000000000 RIT Q0.7500_0.8000_0.0000
0.244902 0.250000 -0.500000 0.0009691300000000 RIT Q0.7500_-0.5000_0.2500
0.244902 0.250000 -0.250000 0.0010087000000000 RIT Q0.7500_-0.2500_0.2500
0.244902 0.250000 0.000000 0.0010528000000000 RIT Q0.7500_0.0000_0.2500
0.244902 0.500000 -0.500000 0.0010512000000000 RIT Q0.7500_-0.5000_0.5000
0.244902 0.500000 0.000000 0.0011504000000000 RIT Q0.7500_0.0000_0.5000
0.244902 0.500000 0.500000 0.0012761000000000 RIT Q0.7500_0.5000_0.5000
0.244902 0.637500 -0.850000 0.0010419000000000 RIT Q0.7500_-0.8500_0.6375
0.244902 0.800000 -0.800000 0.0011351000000000 RIT Q0.7500_-0.8000_0.8000
0.244902 0.800000 -0.500000 0.0011755000000000 RIT Q0.7500_-0.5000_0.8000
0.244902 0.800000 0.000000 0.0012986000000000 RIT Q0.7500_0.0000_0.8000
0.245504 0.961672 -0.899665 0.0011818924135194 SXS BBH_SKS_d12.8_q1.31_sA_0_0_0.962_sB_0_0_-0.900
0.245747 0.000000 0.000000 0.0009846684884278 GaT D9_q1.3_a0.0_m160
0.246914 0.000000 0.000000 0.0009944492771643 GaT D11_q1.25_a0.0_m200
0.247385 0.320000 -0.580000 0.0009940205689910 SXS BBH_SKS_d13.4_q1.23_sA_0_0_0.320_sB_0_0_-0.580
0.247550 0.330000 -0.440000 0.0010064000000000 RIT Q0.8200_-0.4400_0.3300
0.247887 -0.000000 -0.000000 0.0010057709013555 SXS BBH_SKS_d16_q1.20_sA_0_0_0_sB_0_0_0
0.247934 0.000000 0.000000 0.0010068690841048 GaT D9_q1.2_a0.0_m160
0.247934 0.850453 -0.849999 0.0011107778082844 BAM q1.2_-85_85_0.07_T_96_480
0.247934 0.500114 -0.499517 0.0010581116433626 BAM q1.2_-50_50_-0.045_it1_T_96_480
0.247934 0.000203 -0.850409 0.0008678520239796 BAM q1.2_-0.85_0_-0.39_T_96_480
0.248360 0.000000 0.000000 0.0010092000000000 RIT Q0.8500_0.0000_0.0000
0.249433 0.000000 0.000000 0.0010256226100708 GaT D9_q1.1_a0.0_m160
0.250000 0.000288 -0.850157 0.0008557699469383 BAM q1_-85_0_-0.425_T_80_440
0.250000 -0.949774 -0.949774 0.0007178507162483 SXS d15_q1_sA_0_0_-0.95_sB_0_0_-0.95
0.250000 0.500106 -0.499646 0.0010184806729182 BAM q1_-50_50_0_T_80_400
0.250000 -0.899998 -0.899998 0.0007434129610655 SXS d15_q1_sA_0_0_-0.9_sB_0_0_-0.9
0.250000 0.980000 0.980000 0.0020546687968276 SXS d15.4_q1.00_sA_0.000_0.000_0.980_sB_-0.000_-0.000_0.980
0.250000 -0.599999 -0.599999 0.0008167259066983 SXS d15_q1_sA_0_0_-0.6_sB_0_0_-0.6
0.250000 0.994981 0.994981 0.0020905703637442 SXS BBH_SKS_d15.4_q1_sA_0_0_0.995_sB_0_0_0.995_v2
0.250000 0.800000 0.800000 0.0017055631210798 SXS d15_q1_sA_0_0_0.8_sB_0_0_0.8
0.250000 -0.900000 -0.500000 0.0007874188363161 SXS BBH_SKS_d19.2_q1_sA_0_0_-0.900_sB_0_0_-0.500
0.250000 -0.900000 0.900000 0.0010490816517310 SXS BBH_SKS_d16.5_q1_sA_0_0_-0.900_sB_0_0_0.900
0.250000 -0.800000 -0.800000 0.0007619414017042 SXS BBH_SKS_d19.8_q1_sA_0_0_-0.800_sB_0_0_-0.800
0.250000 -0.800000 -0.800000 0.0007568271273220 SXS d15_q1_sA_0_0_-0.8_sB_0_0_-0.8
0.250000 -0.600000 0.600000 0.0010364652873429 SXS BBH_SKS_d16.6_q1_sA_0_0_-0.600_sB_0_0_0.600
0.250000 -0.500000 0.000000 0.0009292444398729 SXS d19.0_q1.0_s0_0_-0.5_s0_0_0
0.250000 0.600000 0.600000 0.0014474818915685 SXS d15_q1_sA_0_0_0.6_sB_0_0_0.6
0.250000 0.650000 0.250000 0.0013092502795987 SXS BBH_SKS_d15.8_q1_sA_0_0_0.650_sB_0_0_0.250
0.250000 0.850000 0.850000 0.0017877303189249 SXS d15_q1_sA_0_0_0.85_sB_0_0_0.85
0.250000 0.900000 0.900000 0.0018801717035779 SXS d15_q1_sA_0_0_0.9_sB_0_0_0.9
0.250000 -0.800000 0.800000 0.0010440275587591 SXS BBH_SKS_d16.5_q1_sA_0_0_-0.800_sB_0_0_0.800
0.250000 -0.600000 -0.600000 0.0008120013538721 SXS BBH_SKS_d18.7_q1_sA_0_0_-0.600_sB_0_0_-0.600
0.250000 -0.300000 0.000000 0.0009676616180419 SXS BBH_CFMS_d17.1_q1_sA_0_0_-0.300_sB_0_0_0
0.250000 0.200000 0.200000 0.0011341625370691 SXS d15_q1_sA_0_0_0.2_sB_0_0_0.2
0.250000 0.900000 -0.000000 0.0013191659978680 SXS BBH_SKS_d15.8_q1_sA_0_0_0.900_sB_0_0_0
0.250000 -0.900000 -0.000000 0.0008584067912961 SXS BBH_SKS_d18_q1_sA_0_0_-0.900_sB_0_0_0
0.250000 -0.800000 -0.800000 0.0007582800000000 RIT Q1.0000_-0.8000_-0.8000
0.250000 -0.800000 -0.400000 0.0008083600000000 RIT Q1.0000_-0.8000_-0.4000
0.250000 -0.800000 0.800000 0.0010364000000000 RIT Q1.00_-0.80_0.80
0.250000 -0.625000 -0.250000 0.0008595098046506 SXS BBH_SKS_d18_q1_sA_0_0_-0.625_sB_0_0_-0.250
0.250000 -0.600000 0.600000 0.0010291000000000 RIT Q1.00_-0.60_0.60
0.250000 -0.600000 -0.000000 0.0009065323846604 SXS BBH_SKS_d17.5_q1_sA_0_0_-0.600_sB_0_0_0
0.250000 -0.500000 0.500000 0.0010346657058947 SXS BBH_CFMS_d18.2_q1_sA_0_0_-0.500_sB_0_0_0.500
0.250000 -0.500000 0.900000 0.0011499173917133 SXS BBH_SKS_d16.1_q1_sA_0_0_-0.500_sB_0_0_0.900
0.250000 -0.500000 -0.500000 0.0008377800000000 RIT Q1.0000_-0.5000_-0.5000
0.250000 -0.437570 -0.437570 0.0008595950444759 SXS d15.3_q1.00_sA_0.000_0.000_-0.438_sB_0.000_-0.000_-0.438
0.250000 -0.400000 -0.400000 0.0008691664261275 GaT D11_q1.00_a-0.4_m200
0.250000 -0.400000 0.400000 0.0010215000000000 RIT Q1.00_0.40_-0.40
0.250000 -0.400000 -0.800000 0.0008125804531596 SXS BBH_SKS_d18.7_q1_sA_0_0_-0.400_sB_0_0_-0.800
0.250000 -0.400000 0.800000 0.0011451518633315 SXS BBH_SKS_d16.2_q1_sA_0_0_-0.400_sB_0_0_0.800
0.250000 -0.250000 -0.250000 0.0009169600000000 RIT Q1.0000_-0.2500_-0.2500
0.250000 -0.250000 0.000000 0.0009631600000000 RIT Q1.0000_-0.2500_0.0000
0.250000 -0.250000 0.250000 0.0010206000000000 RIT Q1.0000_-0.2500_0.2500
0.250000 -0.200000 -0.200000 0.0009412842570737 GaT D11_q1.00_a-0.2_m200
0.250000 -0.200000 -0.200000 0.0009418105937460 SXS d15_q1_sA_0_0_-0.2_sB_0_0_-0.2
0.250000 0.000000 -0.800000 0.0008655300000000 RIT Q1.0000_0.0000_-0.8000
0.250000 0.000000 -0.500000 0.0009179500000000 RIT Q1.0000_0.0000_-0.5000
0.250000 0.000000 0.000000 0.0010212000000000 RIT Q1.00_0.00_0.00
0.250000 0.000000 0.400000 0.0011222000000000 RIT Q1.00_0.00_0.40
0.250000 0.000000 0.600000 0.0011867000000000 RIT Q1.00_0.00_0.60
0.250000 0.000000 0.800000 0.0012583000000000 RIT Q1.00_0.00_0.80
0.250000 0.000000 0.000000 0.0010259563172748 GaT D11_q1.00_a0.0_m240
0.250000 0.000000 0.200000 0.0010693146287904 GaT D11_q1.00_a0.00_0.20_m160
0.250000 0.000000 0.400000 0.0011296531543484 GaT D11_q1.00_a0.00_0.40_m160
0.250000 0.000000 0.600000 0.0011969783988527 GaT D11_q1.00_a0.00_0.60_m160
0.250000 0.000000 0.800000 0.0012694671727620 GaT D11_q1.00_a0.00_0.80_m160
0.250000 0.000000 0.000000 0.0010239431583071 SXS BBH_CFMS_d18_q1_sA_0_0_0_sB_0_0_0
0.250000 0.100000 0.100000 0.0010729041101983 GaT D11_q1.00_a0.1_m200
0.250000 0.200000 0.200000 0.0011308625766997 GaT D11_q1.00_a0.2_m200
0.250000 0.200000 0.400000 0.0011900464369603 GaT D11_q1.00_a0.20_0.40_m160
0.250000 0.200000 0.600000 0.0012646081068300 GaT D11_q1.00_a0.20_0.60_m160
0.250000 0.200000 0.800000 0.0013354000000000 RIT Q1.00_0.20_0.80
0.250000 0.200000 0.800000 0.0013516382260028 GaT D11_q1.00_a0.20_0.80_m160
0.250000 0.250000 0.250000 0.0011491000000000 RIT Q1.0000_0.2500_0.2500
0.250000 0.300000 0.000000 0.0011055215908907 SXS BBH_CFMS_d16.4_q1_sA_0_0_0.300_sB_0_0_0
0.250000 0.300000 0.300000 0.0011902729453938 GaT D11_q1.00_a0.3_m200
0.250000 0.400000 -0.800000 0.0009511741704910 SXS BBH_SKS_d17.1_q1_sA_0_0_0.400_sB_0_0_-0.800
0.250000 0.400000 0.400000 0.0012645929784419 GaT D11_q1.00_a0.4_m200
0.250000 0.400000 0.800000 0.0014303000000000 RIT Q1.00_0.40_0.80
0.250000 0.400000 0.800000 0.0014505186499888 SXS BBH_SKS_d15.6_q1_sA_0_0_0.400_sB_0_0_0.800
0.250000 0.436815 0.436815 0.0012972502358949 SXS d13_q1_sA_0_0_0.44_sB_0_0_0.44
0.250000 0.500000 -0.900000 0.0009547968382790 SXS BBH_SKS_d17.1_q1_sA_0_0_0.500_sB_0_0_-0.900
0.250000 0.500000 0.000000 0.0011659013876449 SXS d18.0_q1.0_s0_0_0.5_s0_0_0
0.250000 0.500000 0.500000 0.0013261000000000 RIT Q1.0000_0.5000_0.5000
0.250000 0.500000 0.500000 0.0013491524119207 GaT D11_q1.00_a0.5_m200
0.250000 0.600000 0.600000 0.0014418007979094 GaT D11_q1.00_a0.6_m200
0.250000 0.600000 -0.000000 0.0011984375402725 SXS BBH_SKS_d16.1_q1_sA_0_0_0.600_sB_0_0_0
0.250000 0.600000 0.600000 0.0014468805994557 SXS BBH_SKS_d15.6_q1_sA_0_0_0.600_sB_0_0_0.600
0.250000 0.700000 0.700000 0.0015568945537620 GaT D11_q1.00_a0.7_m200
0.250000 0.750000 0.750000 0.0016292247079342 SXS BBH_SKS_d15.4_q1_sA_0_0_0.750_sB_0_0_0.750
0.250000 0.800000 0.800000 0.0016519000000000 RIT Q1.0000_0.8000_0.8000
0.250000 0.800000 0.800000 0.0017004621848215 GaT D11_q1.00_a0.8_m200
0.250000 0.800000 0.800000 0.0017025927218011 SXS BBH_SKS_d15.4_q1_sA_0_0_0.800_sB_0_0_0.800
0.250000 0.850398 -0.850002 0.0010480758753332 BAM q1_-85_85_0_T_96_480
0.250000 0.900000 0.500000 0.0015674084049739 SXS BBH_SKS_d15.5_q1_sA_0_0_0.900_sB_0_0_0.500
0.250000 0.950000 0.950000 0.0019851974308861 SXS d15_q1_sA_0_0_0.95_sB_0_0_0.95
0.250000 0.960000 0.960000 0.0020064511213763 SXS BBH_SKS_d15.4_q1_sA_0_0_0.960_sB_0_0_0.960
0.250000 0.970000 0.970000 0.0018596312062079 SXS d15_q1_sA_0_0_0.97_sB_0_0_0.97_ecc6e-4


==> anc/LpeakUIB2016_suppl_coeffs.txt <==
# coeff estimate stderr
a0 0.8742169580717333 0.0010414627763379043
a1 -2.111792574893241 0.28178055406337
a2 35.214103272783646 7.005259383626716
a3 -244.94930678226913 63.567891368574635
a4 877.1061892200927 248.63160473697417
a5 -1172.549896493467 354.4888504280006
b1 0.9800204548606681 0.002322236464941384
b2 -0.1779843936224084 0.027633602820447828
b4 1.7859209418791981 0.010401107057599576
f71 0.0 0.0
d10 3.789116271213293 0.2824214676760489
d20 0.40214125006660567 0.04386976388695278
d30 4.273116678713487 0.840473091041853
f10 1.6281049269810424 0.011584888162920614
f11 -3.6322940180721037 0.22925140790723414
f20 31.710537408279116 1.3211865030473486
f21 -273.84758785648336 28.563728564594697
f30 -0.23470852321351202 0.010935909984254349
f31 6.961626779884965 0.4380146147870096
f40 0.21139341988062182 0.022373142817519783
f41 1.5255885529750841 0.45165075743120314
f60 3.0901740789623453 0.043915358581599395
f61 -16.66465705511997 1.66787838553735
f70 0.8362061463375388 0.02310312707667698


==> anc/LpeakUIB2016_suppl_covar_S.txt <==
# coeffs: b1 b2 b4
 0.0000053927821991 0.0000022838473649 -0.0000094664378613
 0.0000022838473649 0.0007636160048383 -0.0002652250336346
 -0.0000094664378613 -0.0002652250336346 0.0001081830280236


==> anc/LpeakUIB2016_suppl_covar_eta.txt <==
# coeffs: a0 a1 a2 a3 a4 a5
 0.0000010846447145 -0.0000666560096724 0.0012262579804993 -0.0097144847169419 0.0349036903099954 -0.0467317387759122
 -0.0000666560096724 0.0794002806482598 -1.9608637242534150 17.5478488180043000 -67.3846107470356800 94.0621218209143000
 0.0012262579804993 -1.9608637242534150 49.0736590318901600 -443.4733759466802000 1716.6325483272080000 -2412.4007249131700000
 -0.0097144847169419 17.5478488180043000 -443.4733759466802000 4040.8768130469050000 -15754.3757744107800000 22278.1069669611000000
 0.0349036903099954 -67.3846107470356800 1716.6325483272080000 -15754.3757744107800000 61817.6748740829500000 -87913.2739904707000000
 -0.0467317387759122 94.0621218209143000 -2412.4007249131700000 22278.1069669611000000 -87913.2739904707000000 125662.3450777654000000


==> anc/LpeakUIB2016_suppl_covar_final.txt <==
# coeffs: d10 d20 d30 f10 f11 f20 f21 f30 f31 f40 f41 f60 f61 f70
 0.0797618854042935 -0.0007821937467125 0.0166000251986212 0.0001098291090324 -0.0176413593436197 0.0267620833895462 0.6903539822703964 -0.0002669060926859 -0.0046523313177135 -0.0000259214294043 -0.0119150042353678 0.0011887086600970 0.0609798969609007 0.0005378841904160
 -0.0007821937467125 0.0019245561834970 -0.0168493379090906 -0.0000016229537452 0.0002121364144127 -0.0001694985445037 -0.0275943979319278 0.0000022624253334 -0.0002616292568622 0.0000003106509519 0.0001882366374851 -0.0000069531899723 -0.0006102479686311 -0.0000029831755389
 0.0166000251986212 -0.0168493379090906 0.7063950167654469 0.0000458189622219 0.0123584412722237 0.0834905378217666 7.1705764601209640 -0.0009396924775930 -0.0433345424317831 -0.0006432146911392 0.0365427646151103 0.0045815317660727 0.2455960840092631 0.0020147789478565
 0.0001098291090324 -0.0000016229537452 0.0000458189622219 0.0001342096337474 -0.0013603619186607 0.0084601774996521 -0.0371734467938940 -0.0000788306701551 0.0005849864054685 0.0001782302631862 -0.0018309558237243 0.0001248562938111 0.0016208525444235 0.0000747391993923
 -0.0176413593436197 0.0002121364144127 0.0123584412722237 -0.0013603619186607 0.0525562080274491 -0.0680753282437910 2.2150372914902960 0.0006278402759356 -0.0539229012115521 -0.0019562244477361 0.0433952343416945 -0.0003212561198704 0.0405097518556348 -0.0003446559050276
 0.0267620833895462 -0.0001694985445037 0.0834905378217667 0.0084601774996521 -0.0680753282437910 1.7455337758344820 10.2500488050682800 -0.0057947777080256 -0.1828840848798677 0.0220369337516678 -0.3171423621609113 0.0523997007827578 1.1509293171166870 0.0287078449661837
 0.6903539822703964 -0.0275943979319278 7.1705764601209660 -0.0371734467938940 2.2150372914902960 10.2500488050682800 815.8865895118430000 -0.1473323661715413 -10.5994673963408500 -0.2036827827409260 -0.7462655269962348 0.7151307799318495 43.0549230311496600 0.2967769831169160
 -0.0002669060926859 0.0000022624253334 -0.0009396924775930 -0.0000788306701551 0.0006278402759356 -0.0057947777080256 -0.1473323661715413 0.0001195941271837 0.0014453436193547 -0.0000607804178671 0.0019391875476874 -0.0002031422775320 -0.0104417033234004 -0.0000896258095976
 -0.0046523313177135 -0.0002616292568622 -0.0433345424317831 0.0005849864054685 -0.0539229012115521 -0.1828840848798677 -10.5994673963408500 0.0014453436193547 0.1918568027670124 0.0024332973189790 0.0320192182162660 -0.0107736841711360 -0.6155914812398763 -0.0046886802124359
 -0.0000259214294043 0.0000003106509519 -0.0006432146911392 0.0001782302631862 -0.0019562244477361 0.0220369337516678 -0.2036827827409260 -0.0000607804178671 0.0024332973189790 0.0005005575195331 -0.0038628920448711 0.0004310094404201 -0.0032972964102912 0.0002875558209510
 -0.0119150042353678 0.0001882366374851 0.0365427646151103 -0.0018309558237243 0.0433952343416945 -0.3171423621609113 -0.7462655269962348 0.0019391875476874 0.0320192182162660 -0.0038628920448711 0.2039884066881795 -0.0099208819218943 -0.3362259082356839 -0.0052281653560278
 0.0011887086600970 -0.0000069531899723 0.0045815317660727 0.0001248562938111 -0.0003212561198704 0.0523997007827578 0.7151307799318495 -0.0002031422775320 -0.0107736841711360 0.0004310094404202 -0.0099208819218943 0.0019285587193505 0.0556091359669781 0.0010011977191353
 0.0609798969609007 -0.0006102479686311 0.2455960840092632 0.0016208525444235 0.0405097518556348 1.1509293171166870 43.0549230311496600 -0.0104417033234004 -0.6155914812398763 -0.0032972964102912 -0.3362259082356839 0.0556091359669781 2.7818183089426770 0.0252571209783305
 0.0005378841904160 -0.0000029831755389 0.0020147789478565 0.0000747391993923 -0.0003446559050276 0.0287078449661837 0.2967769831169160 -0.0000896258095976 -0.0046886802124359 0.0002875558209510 -0.0052281653560278 0.0010011977191353 0.0252571209783305 0.0005337544807211


==> anc/LpeakUIB2016fit.m <==
(* ::Package:: *)

(* ::Title:: *)
(*LpeakUIB2016fit Package*)


(* ::Subtitle:: *)
(*peak luminosity fit for NR and perturbative results*)


(* ::Subtitle:: *)
(*DK, XJ, SH et al. 2016*)


(* ::Input:: *)
(*Off[General::spell]*)
(*Off[General::spell1]*)


(* ::SmallText:: *)
(*This notebook has the AutoSave Package option turned on, and saves the initialization cells to a package format  file whenever the notebook is saved.*)


(* ::Section::Closed:: *)
(*Begin Package*)


BeginPackage["LpeakUIB2016fit`",{"LpeakUIB2016fit`"}];



LpeakUIB2016::usage="LpeakUIB2016[\[Eta]_,\[Chi]1_,\[Chi]2_]"


Begin["`Private`"];


(* ::Section::Closed:: *)
(*Fit Functions*)


LpeakUIB2016[\[Eta]_,\[Chi]1_,\[Chi]2_]:=Module[{m1,m2,S},
m1=1/2 (1+Sqrt[1-4 \[Eta]]);
m2=1/2 (1-Sqrt[1-4 \[Eta]]);

S= (m1^2 \[Chi]1 + m2^2 \[Chi]2)/(m1^2 + m2^2);

0.016379197203103536*\[Eta]^2*(0.8742169580717333 - \
      2.111792574893241*\[Eta] + 35.214103272783646*\[Eta]^2 - \
      244.94930678226913*\[Eta]^3 + 877.1061892200927*\[Eta]^4 - \
      1172.549896493467*\[Eta]^5 + \
      (S^3*(-0.23470852321351202 + 6.961626779884965*\[Eta] - \
          24.09117074812367*\[Eta]^2) + S^2*(-0.6039059426096987 + \
          5.215243865046709*\[Eta] - 11.503189660313224*\[Eta]^2) + \
        S^4*(0.21139341988062182 + 1.5255885529750841*\[Eta] - \
          9.484648929990286*\[Eta]^2) + S*(0.7419429009618983 - \
          1.6552709326370993*\[Eta] + 2.041349499321398*\[Eta]^2))/ \
       (1 + S*(-1.810168565348126 + 9.76185728786337*\[Eta] - \
          19.457245208865494*\[Eta]^2) + S^2*(0.8362061463375388 - \
          13.37929834140062*\[Eta]^2)) + 3.789116271213293*Sqrt[1 - 4*\[Eta]]* \
       \[Eta]^3*(\[Chi]1 - \[Chi]2) + 4.273116678713487*S*Sqrt[1 - 4*\[Eta]]* \
       \[Eta]^3*(\[Chi]1 - \[Chi]2) + 0.40214125006660567*\[Eta]^3* \
       (\[Chi]1 - \[Chi]2)^2)]


(* ::Section::Closed:: *)
(*End Package*)


End[];
EndPackage[];


==> anc/LpeakUIB2016fit.py <==
"""
Peak luminosity fitting formula calibrated to numerical relativity and perturbative results.
David Keitel, Xisco Jimenez Forteza, Sascha Husa, Lionel London, Alessandro Nagar, Sebastiano Bernuzzi, Enno Harms, Mark Hannam, Sebastian Khan, Michael Puerrer, Vivek Chaurasia, Geraint Pratten

This python implementation is equivalent to code contributed by the authors to the nrutils.py package of LALInference,
under GNU General Public License as published by the Free Software Foundation,
original package authors Archisman Ghosh, Nathan K. Johnson-McDaniel, P. Ajith, 2015-04-09
Additional thanks for code comments to Nathan Johnson-McDaniel, Ofek Birnholtz and Aaron Zimmerman.
"""

import numpy as np

def bbh_UIBfits_setup(m1, m2, chi1, chi2):
    """
    common setup function for UIB final-state and luminosity fit functions
    """

    # Vectorize the function if arrays are provided as input
    m1   = np.vectorize(float)(np.array(m1))
    m2   = np.vectorize(float)(np.array(m2))
    chi1 = np.vectorize(float)(np.array(chi1))
    chi2 = np.vectorize(float)(np.array(chi2))

    if np.any(m1<0):
      raise ValueError("m1 must not be negative")
    if np.any(m2<0):
      raise ValueError("m2 must not be negative")

    if np.any(abs(chi1)>1):
      raise ValueError("chi1 has to be in [-1, 1]")
    if np.any(abs(chi2)>1):
      raise ValueError("chi2 has to be in [-1, 1]")

    # binary masses
    m    = m1+m2
    if np.any(m<=0):
      raise ValueError("m1+m2 must be positive")
    msq  = m*m
    m1sq = m1*m1
    m2sq = m2*m2

    # symmetric mass ratio
    eta  = m1*m2/msq
    if np.any(eta>0.25):
      print "Truncating eta from above to 0.25. This should only be necessary in some rounding corner cases, but better check your m1 and m2 inputs..."
      eta = np.minimum(eta,0.25)
    if np.any(eta<0.0):
      print "Truncating negative eta to 0.0. This should only be necessary in some rounding corner cases, but better check your m1 and m2 inputs..."
      eta = np.maximum(eta,0.0)
    eta2 = eta*eta
    eta3 = eta2*eta
    eta4 = eta2*eta2
    eta5 = eta3*eta2

    # spin variables (in m = 1 units)
    S1    = chi1*m1sq/msq # spin angular momentum 1
    S2    = chi2*m2sq/msq # spin angular momentum 2
    Stot  = S1+S2         # total spin
    Shat  = msq*Stot/(m1sq+m2sq) # effective spin
    Shat2 = Shat*Shat
    Shat3 = Shat2*Shat
    Shat4 = Shat2*Shat2

    # spin difference, assuming m1>m2
    chidiff  = chi1 - chi2
    if np.any(m2>m1): # fit assumes m1>m2
      chidiff = np.sign(m1-m2)*chidiff
    chidiff2 = chidiff*chidiff

    # typical squareroots and functions of eta
    sqrt2 = 2.**0.5
    sqrt3 = 3.**0.5
    sqrt1m4eta = (1. - 4.*eta)**0.5

    return m, eta, eta2, eta3, eta4, eta5, Stot, Shat, Shat2, Shat3, Shat4, chidiff, chidiff2, sqrt2, sqrt3, sqrt1m4eta


def LpeakUIB2016(m1, m2, chi1, chi2):
    """
    Peak luminosity fit function by Keitel, Jimenez-Forteza, Husa, London et al (2016)
    m1, m2: component masses
    chi1, chi2: dimensionless spins of two BHs
    Note: Here it is assumed that m1>m2.
    """

    m, eta, eta2, eta3, eta4, eta5, Stot, Shat, Shat2, Shat3, Shat4, chidiff, chidiff2, sqrt2, sqrt3, sqrt1m4eta = bbh_UIBfits_setup(m1, m2, chi1, chi2)

    # fit coefficients from Tables
    a0 = 0.8742169580717333
    a1 = -2.111792574893241
    a2 = 35.214103272783646
    a3 = -244.94930678226913
    a4 = 877.1061892200927
    a5 = -1172.549896493467
    b1 = 0.9800204548606681
    b2 = -0.1779843936224084
    b4 = 1.7859209418791981
    f71 = 0.
    d10 = 3.789116271213293
    d20 = 0.40214125006660567
    d30 = 4.273116678713487
    f10 = 1.6281049269810424
    f11 = -3.6322940180721037
    f20 = 31.710537408279116
    f21 = -273.84758785648336
    f30 = -0.23470852321351202
    f31 = 6.961626779884965
    f40 = 0.21139341988062182
    f41 = 1.5255885529750841
    f60 = 3.0901740789623453
    f61 = -16.66465705511997
    f70 = 0.8362061463375388

    # calculate
    Lpeak = a0 + a1*eta + a2*eta2 + a3*eta3 + a4*eta4 + a5*eta5 + (0.456*Shat*(f10 + f11*eta + (16. - 16.*f10 - 4.*f11)*eta2) - 0.019*Shat2*(f20 + f21*eta + (16. - 16.*f20 - 4.*f21)*eta2) + 1.*Shat3*(f30 + f31*eta + (-16.*f30 - 4.*f31)*eta2) + 1.*Shat4*(f40 + f41*eta + (-16.*f40 - 4.*f41)*eta2))/(1. - 0.586*Shat*(f60 + f61*eta + (16. - 16.*f60 - 4.*f61)*eta2) + 1.*Shat2*(f70 + f71*eta + (-16.*f70 - 4.*f71)*eta2)) + d10*sqrt1m4eta*eta3*chidiff + d30*Shat*sqrt1m4eta*eta3*chidiff + d20*eta3*chidiff2

    L0 = 0.01637919720310354

    # Convert to actual luminosity
    Lpeak = Lpeak*eta2*L0

    # Convert to 10^56 ergs/s units

    # We first define the "Planck luminosity" of c^5/G in 10^56 ergs/s units. Note: 10^56 ergs/s = 10^49 J/s
    LAL_LUMPL_SI = 3.628504984913064522721519179529402840e52

    LumPl_ergs_per_sec = LAL_LUMPL_SI*1e-49

    return LumPl_ergs_per_sec*Lpeak

